Which Small-Sample Correction Should Be Used When Analyzing Stepped-Wedge Designs with Time-Varying Treatment Effects?

Stepped-wedge cluster randomized trials (SW-CRTs) evaluate interventions rolled out across clusters over time. Standard analyses typically use immediate-treatment (IT) models, which assume effects begin at crossover and remain constant thereafter. When effects vary with exposure duration, IT models may misrepresent target effects. Exposure-time indicator (ETI) models address this by allowing treatment effects to differ by time since exposure and by targeting the time-averaged treatment effect (TATE) and long-term effect (LTE). Like IT models, ETI models require specification of a random-effects structure, which is often misspecified, and the performance of robust variance estimators (RVEs) in this setting is not well understood. We review RVEs for ETI models and evaluate them in simulation studies with continuous and binary outcomes under correctly specified (binary only) and misspecified random-effects structures. We compare the classic sandwich, Kauermann-Carroll (KC), Mancl-DeRouen (MD), and Morel-Bokossa-Neerchal (MBN) estimators for inference on the TATE and LTE. Our simulations show that under misspecified random-effects structures, model-based standard errors (SE) produced undercoverage, whereas RVEs improved performance. For continuous outcomes, MD with a t-distribution and degrees of freedom equal to the number of clusters minus two gave the most consistent coverage probabilities. For binary outcomes, MBN was the only consistently reliable option. MD, however, could be unstable in one-cluster-per-sequence designs because of data sparsity. Across scenarios, both model-based SE and RVE for LTE were unstable, indicating that greater caution is needed when targeting LTE under ETI models.

==> anc/Supp_SWDdecay08.tex <==
\documentclass[AMA,STIX1COL]{WileyNJD-v2}
\synctex=1
\articletype{Web Appendix}%

\received{xxxx}
\revised{xxxx}
\accepted{xxxx}

\raggedbottom

% Packages
%\usepackage{amsmath,amssymb,graphicx}
%\usepackage{graphicx}
%\usepackage{bbm}
%\usepackage{booktabs}
%\usepackage{subfigure}
%\usepackage[format=hang,labelfont=bf]{caption}
%\usepackage[compact]{titlesec}
%\usepackage{bm}
%\usepackage{multirow}
\usepackage{rotating}
%\usepackage{adjustbox}
%\usepackage{url}
%\usepackage{hyperref}
%\usepackage{hhline}
%\usepackage{comment}
\usepackage{cases}
\usepackage{threeparttable}

\renewcommand{\figurename}{Web Figure}
\setcounter{figure}{0}
\renewcommand{\tablename}{Web Table}
\setcounter{table}{0}

\newcommand{\be}{\begin{eqnarray}}
\newcommand{\ee}{\end{eqnarray}}
\newcommand{\bee}{\begin{eqnarray*}}
\newcommand{\eee}{\end{eqnarray*}}
\newcommand{\bi}{\begin{enumerate}}
\newcommand{\ei}{\end{enumerate}}

\newcommand{\sumi}{\sum_{i=1}^I}
\newcommand{\sumj}{\sum_{j=1}^T}
\newcommand{\sumk}{\sum_{k=1}^{T}}


\begin{document}

\begin{center}
{\bf \LARGE Web Appendix for \\
``Which Small-Sample Correction Should Be Used When Analyzing Stepped Wedge Designs with Time-Varying Treatment Effects?"}\\
\vspace{0.5cm}
\end{center}

\section*{Web Appendix A: Web Tables}

\begin{table}[htbp]
\centering
\caption{Bias (\%) of time-averaged treatment effects (TATE) and long-term treatment effects (LTE) for continuous outcomes. Scenarios (I)--(III) are ED-RI random-effects settings with $\rho=0.8$: $(\sigma_\gamma,\sigma_t)=(0.10,0.21)$, $(0.23,0.24)$, and $(0.23,0.35)$.}

\label{tab:bias_exch_cac}
\begin{tabular}{@{}l l l rr rr rr@{}}
\toprule
& & & \multicolumn{2}{c}{(I)} & \multicolumn{2}{c}{(II)} & \multicolumn{2}{c}{(III)} \\
\cmidrule(lr){4-5} \cmidrule(lr){6-7} \cmidrule(lr){8-9}
Clusters & Periods & Individuals & TATE & LTE & TATE & LTE & TATE & LTE \\
\midrule
8 & 5 & 10 & 0.3 & 0.5 & 0.0 & 0.1 & 0.0 & 0.1 \\
8 & 5 & 50 & 0.2 & 0.0 & 0.1 & 0.1 & 0.3 & 0.3 \\
8 & 9 & 10 & 0.2 & 0.9 & 0.5 & 1.5 & 0.6 & 1.7 \\
8 & 9 & 50 & 0.0 & 0.5 & 0.1 & 0.7 & 0.1 & 0.7 \\
\midrule
16 & 5 & 10 & 0.2 & 0.1 & 0.2 & 0.2 & 0.2 & 0.2 \\
16 & 5 & 50 & 0.0 & 0.0 & 0.1 & 0.1 & 0.1 & 0.1 \\
16 & 9 & 10 & 0.4 & 0.0 & 0.2 & 0.2 & 0.3 & 0.1 \\
16 & 9 & 50 & 0.2 & 0.3 & 0.0 & 0.1 & 0.1 & 0.2 \\
\midrule
32 & 5 & 10 & 0.2 & 0.3 & 0.4 & 0.7 & 0.4 & 0.6 \\
32 & 5 & 50 & 0.1 & 0.0 & 0.1 & 0.1 & 0.2 & 0.1 \\
32 & 9 & 10 & 0.3 & 0.9 & 0.3 & 1.0 & 0.4 & 1.1 \\
32 & 9 & 50 & 0.3 & 0.4 & 0.3 & 0.3 & 0.4 & 0.5 \\
\bottomrule
\end{tabular}
\end{table}

\begin{sidewaystable}[htbp]
\begin{threeparttable}
\centering
\caption{Coverage probability (\%) of 95\% confidence intervals for the long-term treatment effect under the exposure-time indicator model for continuous outcomes (\(t\)-distribution). Scenarios (I)--(III) are ED-RI random-effects settings with $\rho=0.8$: $(\sigma_\gamma,\sigma_t)=(0.10,0.21)$, $(0.23,0.24)$, and $(0.23,0.35)$, respectively. \\
KC = Kauermann and Carroll; MD = Mancl and DeRouen; MBN = Morel, Bokossa, and Neerchal.}

\label{tab:cov_lte_t_con}
\begin{tabular}{@{}l l l rrrrr rrrrr rrrrr@{}}
\toprule
& & & \multicolumn{5}{c}{(I)} & \multicolumn{5}{c}{(II)} & \multicolumn{5}{c}{(III)} \\
\cmidrule(lr){4-8} \cmidrule(lr){9-13} \cmidrule(lr){14-18}
Clusters & Periods & Individuals & Model & Classic & KC & MD & MBN & Model & Classic & KC & MD & MBN & Model & Classic & KC & MD & MBN \\
\midrule
8 & 5 & 10 & 95.1 & 84.8 & 90.4 & 94.9 & 96.9 & 93.4 & 85.3 & 91.4 & 94.9 & 96.4 & 91.2 & 86.0 & 90.6 & 95.0 & 96.2 \\
8 & 5 & 50 & 85.4 & 82.9 & 88.7 & 93.1 & 94.9 & 77.6 & 84.2 & 90.3 & 95.3 & 95.6 & 70.0 & 84.7 & 91.0 & 95.0 & 95.4 \\
8 & 9 & 10 & 95.8 & 66.6 & 69.5 & 77.9 & 95.0 & 93.4 & 72.8 & 75.0 & 81.6 & 95.3 & 91.1 & 75.1 & 77.1 & 83.6 & 95.4 \\
8 & 9 & 50 & 88.5 & 78.9 & 80.0 & 86.3 & 95.6 & 75.2 & 80.1 & 83.3 & 88.2 & 94.9 & 69.8 & 83.1 & 86.0 & 90.1 & 95.5 \\
\midrule
16 & 5 & 10 & 92.9 & 90.6 & 93.2 & 95.5 & 97.2 & 91.0 & 90.4 & 93.0 & 95.8 & 97.2 & 87.4 & 90.5 & 92.9 & 95.4 & 96.6 \\
16 & 5 & 50 & 81.2 & 89.6 & 92.7 & 94.9 & 95.8 & 72.3 & 90.7 & 93.1 & 94.9 & 95.7 & 64.0 & 90.7 & 93.3 & 95.1 & 95.6 \\
16 & 9 & 10 & 93.4 & 82.0 & 87.8 & 92.1 & 96.6 & 89.9 & 85.0 & 89.5 & 92.8 & 96.6 & 87.6 & 86.5 & 90.7 & 94.3 & 96.4 \\
16 & 9 & 50 & 84.6 & 87.5 & 91.1 & 94.1 & 97.1 & 70.6 & 88.7 & 92.6 & 95.3 & 96.7 & 64.7 & 89.6 & 92.8 & 95.9 & 97.1 \\
\midrule
32 & 5 & 10 & 92.2 & 92.3 & 93.5 & 94.8 & 96.5 & 89.3 & 92.1 & 93.3 & 94.6 & 95.9 & 85.2 & 92.3 & 93.2 & 94.5 & 95.9 \\
32 & 5 & 50 & 82.2 & 93.3 & 95.0 & 95.9 & 96.6 & 72.6 & 94.7 & 95.3 & 96.1 & 96.8 & 64.6 & 94.6 & 95.6 & 96.2 & 96.9 \\
32 & 9 & 10 & 92.5 & 88.7 & 91.5 & 94.0 & 96.4 & 88.6 & 90.1 & 92.0 & 94.1 & 96.2 & 85.5 & 90.0 & 92.1 & 94.2 & 95.9 \\
32 & 9 & 50 & 81.1 & 90.3 & 92.3 & 94.6 & 96.3 & 66.1 & 89.9 & 91.5 & 94.1 & 95.6 & 61.5 & 90.7 & 92.3 & 94.2 & 95.6 \\
\bottomrule
\end{tabular}
\end{threeparttable}
\end{sidewaystable}


\begin{sidewaystable}[htbp]
\begin{threeparttable}
\centering
\caption{Coverage probability (\%) of 95\% confidence intervals for the long-term treatment effect under the exposure-time indicator model for continuous outcomes (normal approximation). Scenarios (I)--(III) are ED-RI random-effects settings with $\rho=0.8$: $(\sigma_\gamma,\sigma_t)=(0.10,0.21)$, $(0.23,0.24)$, and $(0.23,0.35)$, respectively. \\
KC = Kauermann and Carroll; MD = Mancl and DeRouen; MBN = Morel, Bokossa, and Neerchal.}
\label{tab:cov_lte_z_con}
\begin{tabular}{@{}l l l rrrrr rrrrr rrrrr@{}}
\toprule
& & & \multicolumn{5}{c}{(I)} & \multicolumn{5}{c}{(II)} & \multicolumn{5}{c}{(III)} \\
\cmidrule(lr){4-8} \cmidrule(lr){9-13} \cmidrule(lr){14-18}
Clusters & Periods & Individuals & Model & Classic & KC & MD & MBN & Model & Classic & KC & MD & MBN & Model & Classic & KC & MD & MBN \\
\midrule
8 & 5 & 10 & 89.5 & 76.9 & 84.6 & 90.7 & 92.8 & 86.8 & 77.5 & 85.0 & 91.4 & 92.6 & 83.0 & 78.3 & 85.4 & 90.4 & 91.6 \\
8 & 5 & 50 & 74.6 & 75.6 & 82.3 & 88.6 & 89.6 & 65.4 & 77.1 & 83.4 & 89.8 & 90.4 & 58.5 & 77.6 & 84.0 & 90.1 & 89.6 \\
8 & 9 & 10 & 89.3 & 57.6 & 59.3 & 67.9 & 89.0 & 85.4 & 62.1 & 65.4 & 73.7 & 88.6 & 82.5 & 64.7 & 67.4 & 75.1 & 89.2 \\
8 & 9 & 50 & 79.1 & 70.1 & 72.4 & 78.6 & 89.7 & 63.8 & 71.4 & 74.6 & 81.6 & 89.3 & 58.2 & 74.4 & 77.3 & 84.2 & 90.3 \\
\midrule
16 & 5 & 10 & 90.0 & 88.0 & 90.9 & 93.8 & 95.7 & 87.0 & 87.7 & 91.0 & 93.2 & 95.3 & 83.0 & 87.6 & 90.9 & 93.4 & 94.9 \\
16 & 5 & 50 & 77.3 & 87.3 & 89.8 & 92.9 & 93.8 & 67.5 & 87.5 & 90.7 & 93.2 & 93.9 & 60.2 & 87.5 & 90.6 & 93.3 & 94.2 \\
16 & 9 & 10 & 90.4 & 78.9 & 84.9 & 90.1 & 95.0 & 87.3 & 81.4 & 87.3 & 91.2 & 94.7 & 84.2 & 82.4 & 88.1 & 92.2 & 94.5 \\
16 & 9 & 50 & 80.8 & 85.2 & 89.0 & 92.4 & 95.3 & 65.4 & 86.6 & 89.9 & 93.3 & 94.9 & 60.2 & 87.5 & 90.3 & 93.5 & 95.2 \\
\midrule
32 & 5 & 10 & 90.1 & 91.2 & 92.4 & 93.7 & 96.0 & 87.5 & 91.3 & 92.2 & 93.6 & 95.4 & 83.7 & 91.1 & 92.3 & 93.3 & 95.0 \\
32 & 5 & 50 & 79.9 & 92.1 & 93.4 & 95.1 & 96.2 & 70.7 & 93.4 & 94.7 & 95.4 & 96.2 & 62.8 & 93.5 & 94.7 & 95.7 & 96.4 \\
32 & 9 & 10 & 91.2 & 87.2 & 90.0 & 92.6 & 95.5 & 87.5 & 89.1 & 90.8 & 93.1 & 95.5 & 84.4 & 89.2 & 91.2 & 93.2 & 95.0 \\
32 & 9 & 50 & 78.5 & 88.7 & 91.2 & 92.9 & 95.3 & 64.3 & 88.7 & 90.5 & 92.8 & 94.1 & 59.6 & 89.4 & 91.3 & 93.2 & 94.7 \\
\bottomrule
\end{tabular}
\end{threeparttable}
\end{sidewaystable}



\begin{table}[htbp]
\centering
\caption{Bias (\%) of the time-averaged treatment effects (TATE) and long-term treatment effects (LTE) for binary outcomes (baseline probability = 0.2). Scenarios (I)--(III) are binary random-effects settings: (I) EXCH with $(\sigma_u,\sigma_v,\sigma_t)=(0.42,0,0)$, (II) NE with $(0.37,0.19,0)$, and (III) NE-RI with $(0.37,0.19,0.2)$.}

\label{tab:bias_bin_02}
\begin{tabular}{@{}l l l rr rr rr@{}}
\toprule
& & & \multicolumn{2}{c}{(I)} & \multicolumn{2}{c}{(II)} & \multicolumn{2}{c}{(III)} \\
\cmidrule(lr){4-5} \cmidrule(lr){6-7} \cmidrule(lr){8-9}
Clusters & Periods & Individuals & TATE & LTE & TATE & LTE & TATE & LTE \\
\midrule
8 & 5 & 10 & 2.3 & 12.6 & 6.0 & 18.3 & 3.6 & 11.6 \\
8 & 5 & 50 & 0.1 & 0.2 & 1.7 & 3.1 & 1.6 & 2.6 \\
8 & 9 & 10 & 18.1 & 134.9 & 19.2 & 125.9 & 21.4 & 147.3 \\
8 & 9 & 50 & 0.2 & 1.4 & 0.7 & 0.4 & 1.0 & 2.7 \\
\midrule
16 & 5 & 10 & 1.5 & 3.7 & 1.3 & 2.7 & 2.2 & 3.5 \\
16 & 5 & 50 & 0.6 & 1.4 & 0.2 & 0.1 & 0.4 & 0.2 \\
16 & 9 & 10 & 2.0 & 9.4 & 2.2 & 10.8 & 2.3 & 13.3 \\
16 & 9 & 50 & 0.4 & 1.3 & 0.6 & 2.4 & 0.6 & 1.9 \\
\midrule
32 & 5 & 10 & 1.3 & 2.7 & 0.8 & 0.8 & 1.2 & 2.1 \\
32 & 5 & 50 & 0.6 & 1.3 & 0.4 & 0.6 & 0.1 & 0.5 \\
32 & 9 & 10 & 0.6 & 2.1 & 0.5 & 3.2 & 1.6 & 4.6 \\
32 & 9 & 50 & 0.0 & 0.0 & 0.3 & 0.9 & 0.2 & 1.1 \\
\bottomrule
\end{tabular}
\end{table}


\begin{table}[htbp]
\centering
\caption{Bias (\%) of the time-averaged treatment effects (TATE) and long-term treatment effects (LTE) for binary outcomes (Baseline probability = 0.5). Scenarios (I)--(III) are binary random-effects settings: (I) EXCH with $(\sigma_u,\sigma_v,\sigma_t)=(0.42,0,0)$, (II) NE with $(0.37,0.19,0)$, and (III) NE-RI with $(0.37,0.19,0.2)$.}
\label{tab:bias_bin_05}
\begin{tabular}{@{}l l l rr rr rr@{}}
\toprule
% Note: The (I), (II), (III) in the header now refer to the caption
& & & \multicolumn{2}{c}{(I)} & \multicolumn{2}{c}{(II)} & \multicolumn{2}{c}{(III)} \\ 
\cmidrule(lr){4-5} \cmidrule(lr){6-7} \cmidrule(lr){8-9}
Clusters & Periods & Individuals & TATE & LTE & TATE & LTE & TATE & LTE \\
\midrule
8 & 5 & 10 & 0.8 & 0.9 & 0.0 & 0.8 & 2.0 & 3.8 \\
8 & 5 & 50 & 0.0 & 0.1 & 0.4 & 0.3 & 1.4 & 1.8 \\
8 & 9 & 10 & 3.6 & 18.8 & 1.5 & 3.7 & 0.9 & 6.3 \\
8 & 9 & 50 & 0.2 & 0.1 & 0.3 & 1.4 & 0.9 & 1.4 \\
\midrule
16 & 5 & 10 & 0.2 & 0.9 & 0.5 & 0.7 & 0.6 & 1.9 \\
16 & 5 & 50 & 0.1 & 0.0 & 0.0 & 0.1 & 0.7 & 0.5 \\
16 & 9 & 10 & 0.5 & 2.0 & 0.4 & 1.1 & 0.6 & 1.8 \\
16 & 9 & 50 & 0.4 & 1.1 & 0.1 & 1.1 & 0.6 & 0.0 \\
\midrule
32 & 5 & 10 & 1.2 & 2.5 & 0.1 & 0.7 & 0.4 & 0.1 \\
32 & 5 & 50 & 0.6 & 1.3 & 0.0 & 0.4 & 0.1 & 0.2 \\
32 & 9 & 10 & 0.2 & 0.3 & 0.8 & 2.9 & 0.7 & 2.3 \\
32 & 9 & 50 & 0.6 & 0.9 & 0.1 & 0.5 & 0.2 & 0.7 \\
\bottomrule
\end{tabular}
\end{table}



\begin{sidewaystable}[htbp]
\begin{threeparttable}
\centering
\caption{Coverage probability (\%) of 95\% confidence intervals for the long-term treatment effect under the exposure-time indicator model for binary outcomes (\(t\)-distribution; baseline probability = 0.2). Scenarios (I)--(III) are binary random-effects settings: (I) EXCH with $(\sigma_u,\sigma_v,\sigma_t)=(0.42,0,0)$, (II) NE with $(0.37,0.19,0)$, and (III) NE-RI with $(0.37,0.19,0.2)$. \\
KC = Kauermann and Carroll; MD = Mancl and DeRouen; MBN = Morel, Bokossa, and Neerchal.}

\label{tab:cov_lte_t_02}
\begin{tabular}{@{}l l l rrrrr rrrrr rrrrr@{}}
\toprule
& & & \multicolumn{5}{c}{(I)} & \multicolumn{5}{c}{(II)} & \multicolumn{5}{c}{(III)} \\
\cmidrule(lr){4-8} \cmidrule(lr){9-13} \cmidrule(lr){14-18}
Clusters & Periods & Individuals & Model & Classic & KC & MD & MBN & Model & Classic & KC & MD & MBN & Model & Classic & KC & MD & MBN \\
\midrule
8 & 5 & 10 & 97.9 & 86.4 & 93.3 & 96.5 & 98.8 & 98.1 & 86.9 & 93.3 & 96.0 & 98.6 & 98.4 & 87.4 & 92.1 & 96.3 & 98.6 \\
8 & 5 & 50 & 96.8 & 87.1 & 92.7 & 96.3 & 97.7 & 96.8 & 88.2 & 93.4 & 96.9 & 98.3 & 96.7 & 89.1 & 94.1 & 96.9 & 98.4 \\
8 & 9 & 10 & 98.5 & 66.4 & 71.8 & 84.6 & 98.3 & 98.6 & 66.9 & 72.1 & 84.8 & 98.3 & 98.9 & 68.3 & 73.9 & 85.2 & 98.6 \\
8 & 9 & 50 & 98.1 & 79.8 & 83.3 & 97.2 & 97.3 & 97.2 & 77.1 & 81.7 & 96.7 & 97.0 & 98.2 & 79.8 & 84.9 & 96.9 & 98.5 \\
\midrule
16 & 5 & 10 & 96.4 & 91.4 & 94.2 & 96.5 & 98.2 & 96.0 & 91.9 & 94.4 & 96.6 & 98.2 & 95.7 & 90.6 & 93.9 & 95.7 & 97.5 \\
16 & 5 & 50 & 97.1 & 92.5 & 94.8 & 96.7 & 98.6 & 94.8 & 90.8 & 93.5 & 95.7 & 97.5 & 95.3 & 92.4 & 94.4 & 96.0 & 97.7 \\
16 & 9 & 10 & 97.6 & 85.0 & 90.9 & 94.6 & 98.6 & 97.1 & 84.2 & 89.5 & 92.9 & 98.0 & 97.1 & 84.7 & 89.7 & 93.1 & 98.1 \\
16 & 9 & 50 & 96.5 & 86.7 & 91.1 & 94.7 & 97.7 & 94.9 & 86.7 & 90.9 & 94.1 & 97.0 & 95.2 & 86.6 & 91.3 & 94.2 & 97.3 \\
\midrule
32 & 5 & 10 & 95.3 & 92.9 & 94.1 & 95.4 & 97.4 & 95.4 & 93.4 & 94.5 & 95.5 & 97.3 & 95.0 & 92.6 & 93.9 & 95.2 & 97.3 \\
32 & 5 & 50 & 95.7 & 93.6 & 94.9 & 96.1 & 98.0 & 95.3 & 93.5 & 94.7 & 95.7 & 98.1 & 94.8 & 92.6 & 94.4 & 95.2 & 97.3 \\
32 & 9 & 10 & 96.0 & 90.2 & 93.0 & 94.7 & 97.5 & 96.2 & 90.0 & 92.7 & 94.4 & 97.4 & 95.7 & 89.5 & 91.6 & 93.7 & 97.1 \\
32 & 9 & 50 & 96.4 & 91.3 & 93.5 & 95.1 & 98.1 & 94.3 & 90.6 & 92.9 & 94.8 & 97.2 & 95.3 & 91.3 & 93.3 & 95.2 & 97.5 \\
\bottomrule
\end{tabular}
\end{threeparttable}
\end{sidewaystable}


\begin{sidewaystable}[htbp]
\begin{threeparttable}
\centering
\caption{Coverage probability (\%) of 95\% confidence intervals for the long-term treatment effect under the exposure-time indicator model for binary outcomes (normal approximation; baseline probability = 0.2). Scenarios (I)--(III) are binary random-effects settings: (I) EXCH with $(\sigma_u,\sigma_v,\sigma_t)=(0.42,0,0)$, (II) NE with $(0.37,0.19,0)$, and (III) NE-RI with $(0.37,0.19,0.2)$. \\
KC = Kauermann and Carroll; MD = Mancl and DeRouen; MBN = Morel, Bokossa, and Neerchal.}

\label{tab:cov_lte_z_02}
\begin{tabular}{@{}l l l rrrrr rrrrr rrrrr@{}}
\toprule
& & & \multicolumn{5}{c}{(I)} & \multicolumn{5}{c}{(II)} & \multicolumn{5}{c}{(III)} \\
\cmidrule(lr){4-8} \cmidrule(lr){9-13} \cmidrule(lr){14-18}
Clusters & Periods & Individuals & Model & Classic & KC & MD & MBN & Model & Classic & KC & MD & MBN & Model & Classic & KC & MD & MBN \\
\midrule
8 & 5 & 10 & 93.8 & 78.7 & 86.5 & 93.3 & 95.1 & 93.6 & 79.0 & 87.4 & 93.6 & 95.7 & 93.7 & 80.8 & 88.1 & 92.9 & 96.1 \\
8 & 5 & 50 & 92.6 & 79.4 & 87.0 & 93.3 & 94.1 & 91.1 & 81.4 & 88.1 & 93.2 & 95.1 & 91.7 & 81.7 & 89.0 & 94.7 & 94.6 \\
8 & 9 & 10 & 95.6 & 57.6 & 64.5 & 81.1 & 94.8 & 96.0 & 58.1 & 64.6 & 81.1 & 94.9 & 96.3 & 59.3 & 65.5 & 81.6 & 95.5 \\
8 & 9 & 50 & 94.2 & 70.5 & 76.7 & 94.4 & 93.9 & 91.9 & 68.5 & 75.6 & 93.8 & 92.7 & 92.4 & 70.0 & 78.3 & 93.9 & 93.4 \\
\midrule
16 & 5 & 10 & 94.3 & 89.0 & 91.9 & 94.7 & 97.1 & 94.3 & 90.0 & 92.4 & 94.7 & 96.9 & 93.6 & 88.5 & 91.0 & 94.2 & 96.3 \\
16 & 5 & 50 & 95.4 & 90.2 & 92.6 & 95.2 & 97.5 & 92.4 & 87.7 & 91.1 & 94.0 & 96.2 & 92.9 & 88.9 & 92.8 & 94.4 & 96.6 \\
16 & 9 & 10 & 95.6 & 81.7 & 88.2 & 92.9 & 97.3 & 94.8 & 80.9 & 86.9 & 90.9 & 96.8 & 95.2 & 82.1 & 87.5 & 91.3 & 96.9 \\
16 & 9 & 50 & 94.3 & 83.6 & 88.5 & 92.9 & 96.0 & 92.5 & 83.7 & 88.5 & 92.7 & 96.3 & 93.0 & 83.4 & 88.7 & 92.9 & 96.1 \\
\midrule
32 & 5 & 10 & 94.3 & 92.1 & 93.1 & 94.4 & 96.8 & 94.4 & 92.5 & 93.8 & 94.7 & 96.8 & 94.0 & 91.5 & 92.9 & 94.4 & 96.6 \\
32 & 5 & 50 & 94.6 & 92.6 & 93.8 & 95.2 & 97.4 & 94.6 & 92.5 & 93.8 & 94.9 & 97.4 & 93.8 & 91.8 & 92.9 & 94.4 & 96.6 \\
32 & 9 & 10 & 94.9 & 88.9 & 91.9 & 93.9 & 97.0 & 95.5 & 88.9 & 92.0 & 93.5 & 96.9 & 94.6 & 88.0 & 90.5 & 93.0 & 96.5 \\
32 & 9 & 50 & 95.7 & 89.9 & 92.1 & 94.4 & 97.3 & 93.7 & 89.6 & 92.0 & 94.0 & 96.5 & 94.2 & 90.2 & 92.5 & 94.3 & 97.1 \\
\bottomrule
\end{tabular}
\end{threeparttable}
\end{sidewaystable}


\begin{figure}
    \centering
    \includegraphics[width=\linewidth]{ate_lte_absolute_se_vs_event_bins_fixedY.pdf}
    \caption{Distributions of the absolute standard errors of the TATE and LTE by the number of events in the longest exposure-time cell, across four stepped-wedge designs and three variance estimators (model-based, MD robust, and MBN robust). “No data” indicates that no observations were available for that subgroup, whereas triangles indicate that one or more values exceeded the upper plotting limit and the boxplot was truncated at that limit.}
    \label{fig:boxplotmdmbn}
\end{figure}



\end{document} 
